The Hyperbolic Tangent as an Educational Tool for Teaching Variable Acceleration

This paper presents an approximate analytical solution to the Falling Astronaut Problem by means of the hyperbolic tangent, and it explores the educational opportunities presented by this technique. The author's previous paper presented a function for time in terms of position t(x) that modeled the motion of an astronaut as she falls from an arbitrary height to the surface of a spherical planet with no air resistance, but an exact analytical function for position in terms of time x(t) was not found. This paper derives an approximate function for x(t) using kinematic equations with constant acceleration and "switch functions," specifically the hyperbolic tangent. The paper concludes with a discussion of the pedagogical implications of the technique, its potential for deepening student understanding of non-constant motion, and applications beyond the classroom.

==> TangentApproximation.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "41a6a367",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Best alpha: 0.0061\n",
      "Best R² value: 0.9999824100620837\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1000x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1000x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "from sklearn.metrics import r2_score\n",
    "\n",
    "# Constants\n",
    "G = 6.6743e-11  # gravitational constant\n",
    "M = 5.97219e24  # mass of Earth\n",
    "r1 = 1e7        # initial radius\n",
    "r2 = 6371000    # Earth radius\n",
    "tc = 915\n",
    "\n",
    "# Load CSV data\n",
    "data = pd.read_csv('NumericalData.csv')\n",
    "t_data = data['Time'].values\n",
    "x_data = data['Position'].values\n",
    "\n",
    "# Model function\n",
    "def position_model(t, alpha):\n",
    "    # First region\n",
    "    x1 = -0.5 * G * M / r1**2 * t**2 + 0 * t + r1\n",
    "    # Second region\n",
    "    x2 = -0.5 * G * M / r2**2 * t**2 + 5661.39 * t + 7050680\n",
    "    # Smooth transition using tanh\n",
    "    weight = np.tanh(alpha * (t - tc))\n",
    "    return x1 * (1 - weight) / 2 + x2 * (1 + weight) / 2\n",
    "\n",
    "# Alpha range\n",
    "alphas = np.arange(0.0, 1.0, 0.0001)\n",
    "r2_scores = []\n",
    "\n",
    "# Evaluate model for each alpha\n",
    "for alpha in alphas:\n",
    "    x_pred = position_model(t_data, alpha)\n",
    "    rsquared = r2_score(x_data, x_pred)\n",
    "    r2_scores.append(rsquared)\n",
    "\n",
    "# Find best alpha\n",
    "best_index = np.argmax(r2_scores)\n",
    "best_alpha = alphas[best_index]\n",
    "best_r2 = r2_scores[best_index]\n",
    "\n",
    "print(f\"Best alpha: {best_alpha}\")\n",
    "print(f\"Best R² value: {best_r2}\")\n",
    "\n",
    "# Plot position vs. time comparison\n",
    "x_best_fit = position_model(t_data, best_alpha)\n",
    "\n",
    "plt.figure(figsize=(10, 6))\n",
    "plt.plot(t_data, x_data, 'o', markersize=4, label='Exact')\n",
    "plt.plot(t_data, x_best_fit, '-', linewidth=2, label=f'Approximation, alpha = {best_alpha:.5f})')\n",
    "plt.xlabel('Time (s)')\n",
    "plt.ylabel('Position (m)')\n",
    "plt.title('Position vs Time: Exact vs Tangent Approximation')\n",
    "plt.legend()\n",
    "plt.grid(True)\n",
    "plt.show()\n",
    "\n",
    "# Determine zoom range around best alpha (±100%)\n",
    "lower_bound = best_alpha / 2\n",
    "upper_bound = best_alpha * 1.5\n",
    "\n",
    "# Create a mask to filter alphas within the desired range\n",
    "mask = (alphas >= lower_bound) & (alphas <= upper_bound)\n",
    "zoom_alphas = alphas[mask]\n",
    "zoom_r2_scores = np.array(r2_scores)[mask]\n",
    "\n",
    "# Plot R² vs alpha (zoomed in around best fit)\n",
    "plt.figure(figsize=(10, 6))\n",
    "plt.plot(zoom_alphas, zoom_r2_scores, label='R² vs alpha (zoomed)')\n",
    "plt.axvline(best_alpha, color='red', linestyle='--', label=f'Best alpha = {best_alpha:.5f}')\n",
    "plt.xlabel('alpha')\n",
    "plt.ylabel('R²')\n",
    "plt.title('Model Fit Quality vs Alpha (Zoomed Around Best Alpha)')\n",
    "plt.grid(True)\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8600779c",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

